JUWELS Booster -- A Supercomputer for Large-Scale AI Research

In this article, we present JUWELS Booster, a recently commissioned high-performance computing system at the J\"ulich Supercomputing Center. With its system architecture, most importantly its large number of powerful Graphics Processing Units (GPUs) and its fast interconnect via InfiniBand, it is an ideal machine for large-scale Artificial Intelligence (AI) research and applications. We detail its system architecture, parallel, distributed model training, and benchmarks indicating its outstanding performance. We exemplify its potential for research application by presenting large-scale AI research highlights from various scientific fields that require such a facility.

==> benchmark_result/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "adopted-thermal",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import PIL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "prerequisite-combining",
   "metadata": {},
   "outputs": [],
   "source": [
    "data=pd.read_csv(\"MLPerf0.7 - jsc.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "motivated-split",
   "metadata": {},
   "outputs": [],
   "source": [
    "def _convert_floatstr(x):\n",
    "    if x==\"#DIV/0!\":\n",
    "        return np.nan\n",
    "    else:\n",
    "        return float(x)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "immune-hunter",
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"Throughput\"]=data[\"Throughput\"].apply(_convert_floatstr)\n",
    "#data[\"nodes\"]=data[\"nodes\"].apply(lambda x: np.nan if np.isnan(x) else int(x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "traditional-extent",
   "metadata": {},
   "outputs": [],
   "source": [
    "data=data.set_index([\"Manufacturer\", \"Task\",\"accelerators\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "democratic-wilson",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>nodes</th>\n",
       "      <th>runtime_minues</th>\n",
       "      <th>epochs</th>\n",
       "      <th>time_per_epoch</th>\n",
       "      <th>train_samples</th>\n",
       "      <th>batch_size</th>\n",
       "      <th>Throughput</th>\n",
       "      <th>Throughput/GPU</th>\n",
       "      <th>Framework</th>\n",
       "      <th>Comment</th>\n",
       "      <th>Unnamed: 13</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Manufacturer</th>\n",
       "      <th>Task</th>\n",
       "      <th>accelerators</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">nvidia</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">resnet</th>\n",
       "      <th>8.0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>39.78</td>\n",
       "      <td>42.0</td>\n",
       "      <td>56.83</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>22500.0</td>\n",
       "      <td>2.82E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>23.75</td>\n",
       "      <td>42.0</td>\n",
       "      <td>33.93</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>37800.0</td>\n",
       "      <td>2.36E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>768.0</th>\n",
       "      <td>96.0</td>\n",
       "      <td>1.06</td>\n",
       "      <td>90.0</td>\n",
       "      <td>0.71</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1810000.0</td>\n",
       "      <td>2.36E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1536.0</th>\n",
       "      <td>192.0</td>\n",
       "      <td>0.83</td>\n",
       "      <td>70.0</td>\n",
       "      <td>0.71</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1800000.0</td>\n",
       "      <td>1.17E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1840.0</th>\n",
       "      <td>230.0</td>\n",
       "      <td>0.76</td>\n",
       "      <td>90.0</td>\n",
       "      <td>0.51</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2530000.0</td>\n",
       "      <td>1.37E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">jsc</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">resnet</th>\n",
       "      <th>8.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>42.0</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>#DIV/0!</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>4.0</td>\n",
       "      <td>53.48</td>\n",
       "      <td>100.0</td>\n",
       "      <td>32.09</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>39900.0</td>\n",
       "      <td>2.50E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>100 epochs due to temp change in run script</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>768.0</th>\n",
       "      <td>192.0</td>\n",
       "      <td>1.01</td>\n",
       "      <td>58.0</td>\n",
       "      <td>1.04</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1230000.0</td>\n",
       "      <td>1.60E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>run aborted</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1536.0</th>\n",
       "      <td>384.0</td>\n",
       "      <td>0.87</td>\n",
       "      <td>70.0</td>\n",
       "      <td>0.75</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1720000.0</td>\n",
       "      <td>1.12E+03</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1840.0</th>\n",
       "      <td>460.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>90.0</td>\n",
       "      <td>0.00</td>\n",
       "      <td>1281167.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>#DIV/0!</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>violates size limit</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">nvidia</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">ssd</th>\n",
       "      <th>8.0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>10.21</td>\n",
       "      <td>50.0</td>\n",
       "      <td>12.25</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9570.0</td>\n",
       "      <td>1.20E+03</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>5.68</td>\n",
       "      <td>50.0</td>\n",
       "      <td>6.82</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>17200.0</td>\n",
       "      <td>1.08E+03</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64.0</th>\n",
       "      <td>8.0</td>\n",
       "      <td>2.25</td>\n",
       "      <td>61.0</td>\n",
       "      <td>2.21</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>53000.0</td>\n",
       "      <td>8.28E+02</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>512.0</th>\n",
       "      <td>64.0</td>\n",
       "      <td>0.89</td>\n",
       "      <td>69.0</td>\n",
       "      <td>0.77</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>152000.0</td>\n",
       "      <td>2.96E+02</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024.0</th>\n",
       "      <td>128.0</td>\n",
       "      <td>0.82</td>\n",
       "      <td>70.0</td>\n",
       "      <td>0.70</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>167000.0</td>\n",
       "      <td>1.63E+02</td>\n",
       "      <td>mxnet</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">jsc</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">ssd</th>\n",
       "      <th>8.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>11.00</td>\n",
       "      <td>50.0</td>\n",
       "      <td>13.20</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8880.0</td>\n",
       "      <td>1.11E+03</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>4.0</td>\n",
       "      <td>5.69</td>\n",
       "      <td>50.0</td>\n",
       "      <td>6.83</td>\n",
       "      <td>117266.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>17200.0</td>\n",
       "      <td>1.07E+03</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>#DIV/0!</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>#DIV/0!</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>#DIV/0!</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">nvidia</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">transformer</th>\n",
       "      <th>8.0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>7.84</td>\n",
       "      <td>3.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13824.0</td>\n",
       "      <td>818000.0</td>\n",
       "      <td>1.02E+05</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>grep '| epoch [0-9]\\+ |' * | awk '{ print $15 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>4.35</td>\n",
       "      <td>3.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6912.0</td>\n",
       "      <td>1480000.0</td>\n",
       "      <td>9.24E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80.0</th>\n",
       "      <td>10.0</td>\n",
       "      <td>1.80</td>\n",
       "      <td>5.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9216.0</td>\n",
       "      <td>7180000.0</td>\n",
       "      <td>8.98E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>160.0</th>\n",
       "      <td>20.0</td>\n",
       "      <td>1.02</td>\n",
       "      <td>5.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4608.0</td>\n",
       "      <td>12700000.0</td>\n",
       "      <td>7.96E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>480.0</th>\n",
       "      <td>60.0</td>\n",
       "      <td>0.62</td>\n",
       "      <td>5.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1536.0</td>\n",
       "      <td>23600000.0</td>\n",
       "      <td>4.91E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">jsc</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">transformer</th>\n",
       "      <th>8.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>10.88</td>\n",
       "      <td>3.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>13824.0</td>\n",
       "      <td>580000.0</td>\n",
       "      <td>7.25E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n2_ngc20.06_pytorch/transformer/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>4.0</td>\n",
       "      <td>4.50</td>\n",
       "      <td>3.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6912.0</td>\n",
       "      <td>1420000.0</td>\n",
       "      <td>8.90E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n4_ngc20.06_pytorch2/transformer/result_4...</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80.0</th>\n",
       "      <td>20.0</td>\n",
       "      <td>1.63</td>\n",
       "      <td>4.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9216.0</td>\n",
       "      <td>5980000.0</td>\n",
       "      <td>7.48E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n20_ngc20.06_pytorch2/transformer/result_...</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>160.0</th>\n",
       "      <td>40.0</td>\n",
       "      <td>1.38</td>\n",
       "      <td>6.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4608.0</td>\n",
       "      <td>11000000.0</td>\n",
       "      <td>6.85E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n40_ngc20.06_pytorch/transformer/result_0...</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>480.0</th>\n",
       "      <td>120.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1536.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.00E+00</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">nvidia</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">bert</th>\n",
       "      <th>8.0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>49.01</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.0</td>\n",
       "      <td>1230.0</td>\n",
       "      <td>1.54E+02</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>grep training_sequences_per_second * | awk '{ ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>30.63</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>27.0</td>\n",
       "      <td>2220.0</td>\n",
       "      <td>1.38E+02</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>grep training_sequences_per_second * | awk '{ ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256.0</th>\n",
       "      <td>32.0</td>\n",
       "      <td>3.36</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>20.0</td>\n",
       "      <td>26300.0</td>\n",
       "      <td>1.03E+02</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024.0</th>\n",
       "      <td>128.0</td>\n",
       "      <td>1.48</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.0</td>\n",
       "      <td>89800.0</td>\n",
       "      <td>8.77E+01</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2048.0</th>\n",
       "      <td>256.0</td>\n",
       "      <td>0.81</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4.0</td>\n",
       "      <td>104000.0</td>\n",
       "      <td>5.06E+01</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">jsc</th>\n",
       "      <th rowspan=\"5\" valign=\"top\">bert</th>\n",
       "      <th>8.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>53.20</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.0</td>\n",
       "      <td>1100.0</td>\n",
       "      <td>1.37E+02</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n2_ngc20.06_pytorch/bert/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>4.0</td>\n",
       "      <td>34.00</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>27.0</td>\n",
       "      <td>1720.0</td>\n",
       "      <td>1.07E+02</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n4_ngc20.06_pytorch/bert/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256.0</th>\n",
       "      <td>64.0</td>\n",
       "      <td>4.36</td>\n",
       "      <td>1.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>20.0</td>\n",
       "      <td>19500.0</td>\n",
       "      <td>7.62E+01</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n64_ngc20.06_pytorch/bert/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024.0</th>\n",
       "      <td>256.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.00E+00</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2048.0</th>\n",
       "      <td>512.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.00E+00</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"4\" valign=\"top\">nvidia</th>\n",
       "      <th rowspan=\"4\" valign=\"top\">gnmt</th>\n",
       "      <th>8.0</th>\n",
       "      <td>1.0</td>\n",
       "      <td>7.81</td>\n",
       "      <td>4.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>384.0</td>\n",
       "      <td>1960000.0</td>\n",
       "      <td>2.45E+05</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>grep 'Performance: ' * | awk '{ print $6 }' | ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>4.94</td>\n",
       "      <td>4.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>192.0</td>\n",
       "      <td>3230000.0</td>\n",
       "      <td>2.02E+05</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256.0</th>\n",
       "      <td>32.0</td>\n",
       "      <td>0.98</td>\n",
       "      <td>6.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.0</td>\n",
       "      <td>25000000.0</td>\n",
       "      <td>9.78E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024.0</th>\n",
       "      <td>128.0</td>\n",
       "      <td>0.71</td>\n",
       "      <td>8.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>16.0</td>\n",
       "      <td>58700000.0</td>\n",
       "      <td>5.73E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"4\" valign=\"top\">jsc</th>\n",
       "      <th rowspan=\"4\" valign=\"top\">gnmt</th>\n",
       "      <th>8.0</th>\n",
       "      <td>2.0</td>\n",
       "      <td>10.56</td>\n",
       "      <td>5.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>384.0</td>\n",
       "      <td>1790000.0</td>\n",
       "      <td>2.23E+05</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n2_ngc20.06_pytorch/gnmt/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16.0</th>\n",
       "      <td>4.0</td>\n",
       "      <td>4.99</td>\n",
       "      <td>4.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>192.0</td>\n",
       "      <td>2980000.0</td>\n",
       "      <td>1.86E+05</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n4_ngc20.06_pytorch/gnmt/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256.0</th>\n",
       "      <td>64.0</td>\n",
       "      <td>1.46</td>\n",
       "      <td>7.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.0</td>\n",
       "      <td>18700000.0</td>\n",
       "      <td>7.31E+04</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>./jb_n64_ngc20.06_pytorch/gnmt/result_0.txt</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1024.0</th>\n",
       "      <td>256.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>16.0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.00E+00</td>\n",
       "      <td>pytorch</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">NaN</th>\n",
       "      <th>NaN</th>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>awk '/run_start/ { start=substr($5, 0, length($5) - 1); } /run_stop/ {print ($5 - start) / 1000 / 60}' result_0.txt</th>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>awk '/run_start/ { start=substr($6, 0, length($6) - 1); } /run_stop/ {print ($6 - start) / 1000 / 60}' result_0.txt</th>\n",
       "      <th>NaN</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                                              nodes  \\\n",
       "Manufacturer Task                                               accelerators          \n",
       "nvidia       resnet                                             8.0             1.0   \n",
       "                                                                16.0            2.0   \n",
       "                                                                768.0          96.0   \n",
       "                                                                1536.0        192.0   \n",
       "                                                                1840.0        230.0   \n",
       "jsc          resnet                                             8.0             2.0   \n",
       "                                                                16.0            4.0   \n",
       "                                                                768.0         192.0   \n",
       "                                                                1536.0        384.0   \n",
       "                                                                1840.0        460.0   \n",
       "nvidia       ssd                                                8.0             1.0   \n",
       "                                                                16.0            2.0   \n",
       "                                                                64.0            8.0   \n",
       "                                                                512.0          64.0   \n",
       "                                                                1024.0        128.0   \n",
       "jsc          ssd                                                8.0             2.0   \n",
       "                                                                16.0            4.0   \n",
       "                                                                NaN             NaN   \n",
       "                                                                NaN             NaN   \n",
       "                                                                NaN             NaN   \n",
       "nvidia       transformer                                        8.0             1.0   \n",
       "                                                                16.0            2.0   \n",
       "                                                                80.0           10.0   \n",
       "                                                                160.0          20.0   \n",
       "                                                                480.0          60.0   \n",
       "jsc          transformer                                        8.0             2.0   \n",
       "                                                                16.0            4.0   \n",
       "                                                                80.0           20.0   \n",
       "                                                                160.0          40.0   \n",
       "                                                                480.0         120.0   \n",
       "nvidia       bert                                               8.0             1.0   \n",
       "                                                                16.0            2.0   \n",
       "                                                                256.0          32.0   \n",
       "                                                                1024.0        128.0   \n",
       "                                                                2048.0        256.0   \n",
       "jsc          bert                                               8.0             2.0   \n",
       "                                                                16.0            4.0   \n",
       "                                                                256.0          64.0   \n",
       "                                                                1024.0        256.0   \n",
       "                                                                2048.0        512.0   \n",
       "nvidia       gnmt                                               8.0             1.0   \n",
       "                                                                16.0            2.0   \n",
       "                                                                256.0          32.0   \n",
       "                                                                1024.0        128.0   \n",
       "jsc          gnmt                                               8.0             2.0   \n",
       "                                                                16.0            4.0   \n",
       "                                                                256.0          64.0   \n",
       "                                                                1024.0        256.0   \n",
       "NaN          NaN                                                NaN             NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN             NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN             NaN   \n",
       "\n",
       "                                                                              runtime_minues  \\\n",
       "Manufacturer Task                                               accelerators                   \n",
       "nvidia       resnet                                             8.0                    39.78   \n",
       "                                                                16.0                   23.75   \n",
       "                                                                768.0                   1.06   \n",
       "                                                                1536.0                  0.83   \n",
       "                                                                1840.0                  0.76   \n",
       "jsc          resnet                                             8.0                      NaN   \n",
       "                                                                16.0                   53.48   \n",
       "                                                                768.0                   1.01   \n",
       "                                                                1536.0                  0.87   \n",
       "                                                                1840.0                   NaN   \n",
       "nvidia       ssd                                                8.0                    10.21   \n",
       "                                                                16.0                    5.68   \n",
       "                                                                64.0                    2.25   \n",
       "                                                                512.0                   0.89   \n",
       "                                                                1024.0                  0.82   \n",
       "jsc          ssd                                                8.0                    11.00   \n",
       "                                                                16.0                    5.69   \n",
       "                                                                NaN                      NaN   \n",
       "                                                                NaN                      NaN   \n",
       "                                                                NaN                      NaN   \n",
       "nvidia       transformer                                        8.0                     7.84   \n",
       "                                                                16.0                    4.35   \n",
       "                                                                80.0                    1.80   \n",
       "                                                                160.0                   1.02   \n",
       "                                                                480.0                   0.62   \n",
       "jsc          transformer                                        8.0                    10.88   \n",
       "                                                                16.0                    4.50   \n",
       "                                                                80.0                    1.63   \n",
       "                                                                160.0                   1.38   \n",
       "                                                                480.0                    NaN   \n",
       "nvidia       bert                                               8.0                    49.01   \n",
       "                                                                16.0                   30.63   \n",
       "                                                                256.0                   3.36   \n",
       "                                                                1024.0                  1.48   \n",
       "                                                                2048.0                  0.81   \n",
       "jsc          bert                                               8.0                    53.20   \n",
       "                                                                16.0                   34.00   \n",
       "                                                                256.0                   4.36   \n",
       "                                                                1024.0                   NaN   \n",
       "                                                                2048.0                   NaN   \n",
       "nvidia       gnmt                                               8.0                     7.81   \n",
       "                                                                16.0                    4.94   \n",
       "                                                                256.0                   0.98   \n",
       "                                                                1024.0                  0.71   \n",
       "jsc          gnmt                                               8.0                    10.56   \n",
       "                                                                16.0                    4.99   \n",
       "                                                                256.0                   1.46   \n",
       "                                                                1024.0                   NaN   \n",
       "NaN          NaN                                                NaN                      NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                      NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                      NaN   \n",
       "\n",
       "                                                                              epochs  \\\n",
       "Manufacturer Task                                               accelerators           \n",
       "nvidia       resnet                                             8.0             42.0   \n",
       "                                                                16.0            42.0   \n",
       "                                                                768.0           90.0   \n",
       "                                                                1536.0          70.0   \n",
       "                                                                1840.0          90.0   \n",
       "jsc          resnet                                             8.0             42.0   \n",
       "                                                                16.0           100.0   \n",
       "                                                                768.0           58.0   \n",
       "                                                                1536.0          70.0   \n",
       "                                                                1840.0          90.0   \n",
       "nvidia       ssd                                                8.0             50.0   \n",
       "                                                                16.0            50.0   \n",
       "                                                                64.0            61.0   \n",
       "                                                                512.0           69.0   \n",
       "                                                                1024.0          70.0   \n",
       "jsc          ssd                                                8.0             50.0   \n",
       "                                                                16.0            50.0   \n",
       "                                                                NaN              NaN   \n",
       "                                                                NaN              NaN   \n",
       "                                                                NaN              NaN   \n",
       "nvidia       transformer                                        8.0              3.0   \n",
       "                                                                16.0             3.0   \n",
       "                                                                80.0             5.0   \n",
       "                                                                160.0            5.0   \n",
       "                                                                480.0            5.0   \n",
       "jsc          transformer                                        8.0              3.0   \n",
       "                                                                16.0             3.0   \n",
       "                                                                80.0             4.0   \n",
       "                                                                160.0            6.0   \n",
       "                                                                480.0            NaN   \n",
       "nvidia       bert                                               8.0              1.0   \n",
       "                                                                16.0             1.0   \n",
       "                                                                256.0            1.0   \n",
       "                                                                1024.0           1.0   \n",
       "                                                                2048.0           1.0   \n",
       "jsc          bert                                               8.0              1.0   \n",
       "                                                                16.0             1.0   \n",
       "                                                                256.0            1.0   \n",
       "                                                                1024.0           NaN   \n",
       "                                                                2048.0           NaN   \n",
       "nvidia       gnmt                                               8.0              4.0   \n",
       "                                                                16.0             4.0   \n",
       "                                                                256.0            6.0   \n",
       "                                                                1024.0           8.0   \n",
       "jsc          gnmt                                               8.0              5.0   \n",
       "                                                                16.0             4.0   \n",
       "                                                                256.0            7.0   \n",
       "                                                                1024.0           NaN   \n",
       "NaN          NaN                                                NaN              NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN              NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN              NaN   \n",
       "\n",
       "                                                                              time_per_epoch  \\\n",
       "Manufacturer Task                                               accelerators                   \n",
       "nvidia       resnet                                             8.0                    56.83   \n",
       "                                                                16.0                   33.93   \n",
       "                                                                768.0                   0.71   \n",
       "                                                                1536.0                  0.71   \n",
       "                                                                1840.0                  0.51   \n",
       "jsc          resnet                                             8.0                     0.00   \n",
       "                                                                16.0                   32.09   \n",
       "                                                                768.0                   1.04   \n",
       "                                                                1536.0                  0.75   \n",
       "                                                                1840.0                  0.00   \n",
       "nvidia       ssd                                                8.0                    12.25   \n",
       "                                                                16.0                    6.82   \n",
       "                                                                64.0                    2.21   \n",
       "                                                                512.0                   0.77   \n",
       "                                                                1024.0                  0.70   \n",
       "jsc          ssd                                                8.0                    13.20   \n",
       "                                                                16.0                    6.83   \n",
       "                                                                NaN                      NaN   \n",
       "                                                                NaN                      NaN   \n",
       "                                                                NaN                      NaN   \n",
       "nvidia       transformer                                        8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                80.0                     NaN   \n",
       "                                                                160.0                    NaN   \n",
       "                                                                480.0                    NaN   \n",
       "jsc          transformer                                        8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                80.0                     NaN   \n",
       "                                                                160.0                    NaN   \n",
       "                                                                480.0                    NaN   \n",
       "nvidia       bert                                               8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                256.0                    NaN   \n",
       "                                                                1024.0                   NaN   \n",
       "                                                                2048.0                   NaN   \n",
       "jsc          bert                                               8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                256.0                    NaN   \n",
       "                                                                1024.0                   NaN   \n",
       "                                                                2048.0                   NaN   \n",
       "nvidia       gnmt                                               8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                256.0                    NaN   \n",
       "                                                                1024.0                   NaN   \n",
       "jsc          gnmt                                               8.0                      NaN   \n",
       "                                                                16.0                     NaN   \n",
       "                                                                256.0                    NaN   \n",
       "                                                                1024.0                   NaN   \n",
       "NaN          NaN                                                NaN                      NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                      NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                      NaN   \n",
       "\n",
       "                                                                              train_samples  \\\n",
       "Manufacturer Task                                               accelerators                  \n",
       "nvidia       resnet                                             8.0               1281167.0   \n",
       "                                                                16.0              1281167.0   \n",
       "                                                                768.0             1281167.0   \n",
       "                                                                1536.0            1281167.0   \n",
       "                                                                1840.0            1281167.0   \n",
       "jsc          resnet                                             8.0               1281167.0   \n",
       "                                                                16.0              1281167.0   \n",
       "                                                                768.0             1281167.0   \n",
       "                                                                1536.0            1281167.0   \n",
       "                                                                1840.0            1281167.0   \n",
       "nvidia       ssd                                                8.0                117266.0   \n",
       "                                                                16.0               117266.0   \n",
       "                                                                64.0               117266.0   \n",
       "                                                                512.0              117266.0   \n",
       "                                                                1024.0             117266.0   \n",
       "jsc          ssd                                                8.0                117266.0   \n",
       "                                                                16.0               117266.0   \n",
       "                                                                NaN                     NaN   \n",
       "                                                                NaN                     NaN   \n",
       "                                                                NaN                     NaN   \n",
       "nvidia       transformer                                        8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                80.0                    NaN   \n",
       "                                                                160.0                   NaN   \n",
       "                                                                480.0                   NaN   \n",
       "jsc          transformer                                        8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                80.0                    NaN   \n",
       "                                                                160.0                   NaN   \n",
       "                                                                480.0                   NaN   \n",
       "nvidia       bert                                               8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                256.0                   NaN   \n",
       "                                                                1024.0                  NaN   \n",
       "                                                                2048.0                  NaN   \n",
       "jsc          bert                                               8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                256.0                   NaN   \n",
       "                                                                1024.0                  NaN   \n",
       "                                                                2048.0                  NaN   \n",
       "nvidia       gnmt                                               8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                256.0                   NaN   \n",
       "                                                                1024.0                  NaN   \n",
       "jsc          gnmt                                               8.0                     NaN   \n",
       "                                                                16.0                    NaN   \n",
       "                                                                256.0                   NaN   \n",
       "                                                                1024.0                  NaN   \n",
       "NaN          NaN                                                NaN                     NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                     NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                     NaN   \n",
       "\n",
       "                                                                              batch_size  \\\n",
       "Manufacturer Task                                               accelerators               \n",
       "nvidia       resnet                                             8.0                  NaN   \n",
       "                                                                16.0                 NaN   \n",
       "                                                                768.0                NaN   \n",
       "                                                                1536.0               NaN   \n",
       "                                                                1840.0               NaN   \n",
       "jsc          resnet                                             8.0                  NaN   \n",
       "                                                                16.0                 NaN   \n",
       "                                                                768.0                NaN   \n",
       "                                                                1536.0               NaN   \n",
       "                                                                1840.0               NaN   \n",
       "nvidia       ssd                                                8.0                  NaN   \n",
       "                                                                16.0                 NaN   \n",
       "                                                                64.0                 NaN   \n",
       "                                                                512.0                NaN   \n",
       "                                                                1024.0               NaN   \n",
       "jsc          ssd                                                8.0                  NaN   \n",
       "                                                                16.0                 NaN   \n",
       "                                                                NaN                  NaN   \n",
       "                                                                NaN                  NaN   \n",
       "                                                                NaN                  NaN   \n",
       "nvidia       transformer                                        8.0              13824.0   \n",
       "                                                                16.0              6912.0   \n",
       "                                                                80.0              9216.0   \n",
       "                                                                160.0             4608.0   \n",
       "                                                                480.0             1536.0   \n",
       "jsc          transformer                                        8.0              13824.0   \n",
       "                                                                16.0              6912.0   \n",
       "                                                                80.0              9216.0   \n",
       "                                                                160.0             4608.0   \n",
       "                                                                480.0             1536.0   \n",
       "nvidia       bert                                               8.0                 32.0   \n",
       "                                                                16.0                27.0   \n",
       "                                                                256.0               20.0   \n",
       "                                                                1024.0              10.0   \n",
       "                                                                2048.0               4.0   \n",
       "jsc          bert                                               8.0                 32.0   \n",
       "                                                                16.0                27.0   \n",
       "                                                                256.0               20.0   \n",
       "                                                                1024.0              10.0   \n",
       "                                                                2048.0               4.0   \n",
       "nvidia       gnmt                                               8.0                384.0   \n",
       "                                                                16.0               192.0   \n",
       "                                                                256.0               32.0   \n",
       "                                                                1024.0              16.0   \n",
       "jsc          gnmt                                               8.0                384.0   \n",
       "                                                                16.0               192.0   \n",
       "                                                                256.0               32.0   \n",
       "                                                                1024.0              16.0   \n",
       "NaN          NaN                                                NaN                  NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                  NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                  NaN   \n",
       "\n",
       "                                                                              Throughput  \\\n",
       "Manufacturer Task                                               accelerators               \n",
       "nvidia       resnet                                             8.0              22500.0   \n",
       "                                                                16.0             37800.0   \n",
       "                                                                768.0          1810000.0   \n",
       "                                                                1536.0         1800000.0   \n",
       "                                                                1840.0         2530000.0   \n",
       "jsc          resnet                                             8.0                  NaN   \n",
       "                                                                16.0             39900.0   \n",
       "                                                                768.0          1230000.0   \n",
       "                                                                1536.0         1720000.0   \n",
       "                                                                1840.0               NaN   \n",
       "nvidia       ssd                                                8.0               9570.0   \n",
       "                                                                16.0             17200.0   \n",
       "                                                                64.0             53000.0   \n",
       "                                                                512.0           152000.0   \n",
       "                                                                1024.0          167000.0   \n",
       "jsc          ssd                                                8.0               8880.0   \n",
       "                                                                16.0             17200.0   \n",
       "                                                                NaN                  NaN   \n",
       "                                                                NaN                  NaN   \n",
       "                                                                NaN                  NaN   \n",
       "nvidia       transformer                                        8.0             818000.0   \n",
       "                                                                16.0           1480000.0   \n",
       "                                                                80.0           7180000.0   \n",
       "                                                                160.0         12700000.0   \n",
       "                                                                480.0         23600000.0   \n",
       "jsc          transformer                                        8.0             580000.0   \n",
       "                                                                16.0           1420000.0   \n",
       "                                                                80.0           5980000.0   \n",
       "                                                                160.0         11000000.0   \n",
       "                                                                480.0                NaN   \n",
       "nvidia       bert                                               8.0               1230.0   \n",
       "                                                                16.0              2220.0   \n",
       "                                                                256.0            26300.0   \n",
       "                                                                1024.0           89800.0   \n",
       "                                                                2048.0          104000.0   \n",
       "jsc          bert                                               8.0               1100.0   \n",
       "                                                                16.0              1720.0   \n",
       "                                                                256.0            19500.0   \n",
       "                                                                1024.0               NaN   \n",
       "                                                                2048.0               NaN   \n",
       "nvidia       gnmt                                               8.0            1960000.0   \n",
       "                                                                16.0           3230000.0   \n",
       "                                                                256.0         25000000.0   \n",
       "                                                                1024.0        58700000.0   \n",
       "jsc          gnmt                                               8.0            1790000.0   \n",
       "                                                                16.0           2980000.0   \n",
       "                                                                256.0         18700000.0   \n",
       "                                                                1024.0               NaN   \n",
       "NaN          NaN                                                NaN                  NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                  NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                  NaN   \n",
       "\n",
       "                                                                             Throughput/GPU  \\\n",
       "Manufacturer Task                                               accelerators                  \n",
       "nvidia       resnet                                             8.0                2.82E+03   \n",
       "                                                                16.0               2.36E+03   \n",
       "                                                                768.0              2.36E+03   \n",
       "                                                                1536.0             1.17E+03   \n",
       "                                                                1840.0             1.37E+03   \n",
       "jsc          resnet                                             8.0                 #DIV/0!   \n",
       "                                                                16.0               2.50E+03   \n",
       "                                                                768.0              1.60E+03   \n",
       "                                                                1536.0             1.12E+03   \n",
       "                                                                1840.0              #DIV/0!   \n",
       "nvidia       ssd                                                8.0                1.20E+03   \n",
       "                                                                16.0               1.08E+03   \n",
       "                                                                64.0               8.28E+02   \n",
       "                                                                512.0              2.96E+02   \n",
       "                                                                1024.0             1.63E+02   \n",
       "jsc          ssd                                                8.0                1.11E+03   \n",
       "                                                                16.0               1.07E+03   \n",
       "                                                                NaN                 #DIV/0!   \n",
       "                                                                NaN                 #DIV/0!   \n",
       "                                                                NaN                 #DIV/0!   \n",
       "nvidia       transformer                                        8.0                1.02E+05   \n",
       "                                                                16.0               9.24E+04   \n",
       "                                                                80.0               8.98E+04   \n",
       "                                                                160.0              7.96E+04   \n",
       "                                                                480.0              4.91E+04   \n",
       "jsc          transformer                                        8.0                7.25E+04   \n",
       "                                                                16.0               8.90E+04   \n",
       "                                                                80.0               7.48E+04   \n",
       "                                                                160.0              6.85E+04   \n",
       "                                                                480.0              0.00E+00   \n",
       "nvidia       bert                                               8.0                1.54E+02   \n",
       "                                                                16.0               1.38E+02   \n",
       "                                                                256.0              1.03E+02   \n",
       "                                                                1024.0             8.77E+01   \n",
       "                                                                2048.0             5.06E+01   \n",
       "jsc          bert                                               8.0                1.37E+02   \n",
       "                                                                16.0               1.07E+02   \n",
       "                                                                256.0              7.62E+01   \n",
       "                                                                1024.0             0.00E+00   \n",
       "                                                                2048.0             0.00E+00   \n",
       "nvidia       gnmt                                               8.0                2.45E+05   \n",
       "                                                                16.0               2.02E+05   \n",
       "                                                                256.0              9.78E+04   \n",
       "                                                                1024.0             5.73E+04   \n",
       "jsc          gnmt                                               8.0                2.23E+05   \n",
       "                                                                16.0               1.86E+05   \n",
       "                                                                256.0              7.31E+04   \n",
       "                                                                1024.0             0.00E+00   \n",
       "NaN          NaN                                                NaN                     NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                     NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                     NaN   \n",
       "\n",
       "                                                                             Framework  \\\n",
       "Manufacturer Task                                               accelerators             \n",
       "nvidia       resnet                                             8.0              mxnet   \n",
       "                                                                16.0             mxnet   \n",
       "                                                                768.0            mxnet   \n",
       "                                                                1536.0           mxnet   \n",
       "                                                                1840.0           mxnet   \n",
       "jsc          resnet                                             8.0              mxnet   \n",
       "                                                                16.0             mxnet   \n",
       "                                                                768.0            mxnet   \n",
       "                                                                1536.0           mxnet   \n",
       "                                                                1840.0           mxnet   \n",
       "nvidia       ssd                                                8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                64.0             mxnet   \n",
       "                                                                512.0            mxnet   \n",
       "                                                                1024.0           mxnet   \n",
       "jsc          ssd                                                8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                NaN                NaN   \n",
       "                                                                NaN                NaN   \n",
       "                                                                NaN                NaN   \n",
       "nvidia       transformer                                        8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                80.0           pytorch   \n",
       "                                                                160.0          pytorch   \n",
       "                                                                480.0          pytorch   \n",
       "jsc          transformer                                        8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                80.0           pytorch   \n",
       "                                                                160.0          pytorch   \n",
       "                                                                480.0          pytorch   \n",
       "nvidia       bert                                               8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                256.0          pytorch   \n",
       "                                                                1024.0         pytorch   \n",
       "                                                                2048.0         pytorch   \n",
       "jsc          bert                                               8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                256.0          pytorch   \n",
       "                                                                1024.0         pytorch   \n",
       "                                                                2048.0         pytorch   \n",
       "nvidia       gnmt                                               8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                256.0          pytorch   \n",
       "                                                                1024.0         pytorch   \n",
       "jsc          gnmt                                               8.0            pytorch   \n",
       "                                                                16.0           pytorch   \n",
       "                                                                256.0          pytorch   \n",
       "                                                                1024.0         pytorch   \n",
       "NaN          NaN                                                NaN                NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                NaN   \n",
       "\n",
       "                                                                                                                        Comment  \\\n",
       "Manufacturer Task                                               accelerators                                                      \n",
       "nvidia       resnet                                             8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                768.0                                                       NaN   \n",
       "                                                                1536.0                                                      NaN   \n",
       "                                                                1840.0                                                      NaN   \n",
       "jsc          resnet                                             8.0                                                         NaN   \n",
       "                                                                16.0                100 epochs due to temp change in run script   \n",
       "                                                                768.0                                               run aborted   \n",
       "                                                                1536.0                                                      NaN   \n",
       "                                                                1840.0                                      violates size limit   \n",
       "nvidia       ssd                                                8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                64.0                                                        NaN   \n",
       "                                                                512.0                                                       NaN   \n",
       "                                                                1024.0                                                      NaN   \n",
       "jsc          ssd                                                8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                NaN                                                         NaN   \n",
       "                                                                NaN                                                         NaN   \n",
       "                                                                NaN                                                         NaN   \n",
       "nvidia       transformer                                        8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                80.0                                                        NaN   \n",
       "                                                                160.0                                                       NaN   \n",
       "                                                                480.0                                                       NaN   \n",
       "jsc          transformer                                        8.0           ./jb_n2_ngc20.06_pytorch/transformer/result_0.txt   \n",
       "                                                                16.0          ./jb_n4_ngc20.06_pytorch2/transformer/result_4...   \n",
       "                                                                80.0          ./jb_n20_ngc20.06_pytorch2/transformer/result_...   \n",
       "                                                                160.0         ./jb_n40_ngc20.06_pytorch/transformer/result_0...   \n",
       "                                                                480.0                                                       NaN   \n",
       "nvidia       bert                                               8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                256.0                                                       NaN   \n",
       "                                                                1024.0                                                      NaN   \n",
       "                                                                2048.0                                                      NaN   \n",
       "jsc          bert                                               8.0                  ./jb_n2_ngc20.06_pytorch/bert/result_0.txt   \n",
       "                                                                16.0                 ./jb_n4_ngc20.06_pytorch/bert/result_0.txt   \n",
       "                                                                256.0               ./jb_n64_ngc20.06_pytorch/bert/result_0.txt   \n",
       "                                                                1024.0                                                      NaN   \n",
       "                                                                2048.0                                                      NaN   \n",
       "nvidia       gnmt                                               8.0                                                         NaN   \n",
       "                                                                16.0                                                        NaN   \n",
       "                                                                256.0                                                       NaN   \n",
       "                                                                1024.0                                                      NaN   \n",
       "jsc          gnmt                                               8.0                  ./jb_n2_ngc20.06_pytorch/gnmt/result_0.txt   \n",
       "                                                                16.0                 ./jb_n4_ngc20.06_pytorch/gnmt/result_0.txt   \n",
       "                                                                256.0               ./jb_n64_ngc20.06_pytorch/gnmt/result_0.txt   \n",
       "                                                                1024.0                                                      NaN   \n",
       "NaN          NaN                                                NaN                                                         NaN   \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                                                         NaN   \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                                                         NaN   \n",
       "\n",
       "                                                                                                                    Unnamed: 13  \n",
       "Manufacturer Task                                               accelerators                                                     \n",
       "nvidia       resnet                                             8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                768.0                                                       NaN  \n",
       "                                                                1536.0                                                      NaN  \n",
       "                                                                1840.0                                                      NaN  \n",
       "jsc          resnet                                             8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                768.0                                                       NaN  \n",
       "                                                                1536.0                                                      NaN  \n",
       "                                                                1840.0                                                      NaN  \n",
       "nvidia       ssd                                                8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                64.0                                                        NaN  \n",
       "                                                                512.0                                                       NaN  \n",
       "                                                                1024.0                                                      NaN  \n",
       "jsc          ssd                                                8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                NaN                                                         NaN  \n",
       "                                                                NaN                                                         NaN  \n",
       "                                                                NaN                                                         NaN  \n",
       "nvidia       transformer                                        8.0           grep '| epoch [0-9]\\+ |' * | awk '{ print $15 ...  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                80.0                                                        NaN  \n",
       "                                                                160.0                                                       NaN  \n",
       "                                                                480.0                                                       NaN  \n",
       "jsc          transformer                                        8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                80.0                                                        NaN  \n",
       "                                                                160.0                                                       NaN  \n",
       "                                                                480.0                                                       NaN  \n",
       "nvidia       bert                                               8.0           grep training_sequences_per_second * | awk '{ ...  \n",
       "                                                                16.0          grep training_sequences_per_second * | awk '{ ...  \n",
       "                                                                256.0                                                       NaN  \n",
       "                                                                1024.0                                                      NaN  \n",
       "                                                                2048.0                                                      NaN  \n",
       "jsc          bert                                               8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                256.0                                                       NaN  \n",
       "                                                                1024.0                                                      NaN  \n",
       "                                                                2048.0                                                      NaN  \n",
       "nvidia       gnmt                                               8.0           grep 'Performance: ' * | awk '{ print $6 }' | ...  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                256.0                                                       NaN  \n",
       "                                                                1024.0                                                      NaN  \n",
       "jsc          gnmt                                               8.0                                                         NaN  \n",
       "                                                                16.0                                                        NaN  \n",
       "                                                                256.0                                                       NaN  \n",
       "                                                                1024.0                                                      NaN  \n",
       "NaN          NaN                                                NaN                                                         NaN  \n",
       "             awk '/run_start/ { start=substr($5, 0, length($... NaN                                                         NaN  \n",
       "             awk '/run_start/ { start=substr($6, 0, length($... NaN                                                         NaN  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "czech-admission",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-7-60ddb530e1ae>:1: PerformanceWarning: indexing past lexsort depth may impact performance.\n",
      "  data.loc[\"nvidia\", \"resnet\", 8].iloc[0]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "nodes                   1.0\n",
       "runtime_minues        39.78\n",
       "epochs                 42.0\n",
       "time_per_epoch        56.83\n",
       "train_samples     1281167.0\n",
       "batch_size              NaN\n",
       "Throughput          22500.0\n",
       "Throughput/GPU     2.82E+03\n",
       "Framework             mxnet\n",
       "Comment                 NaN\n",
       "Unnamed: 13             NaN\n",
       "Name: (nvidia, resnet, 8.0), dtype: object"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.loc[\"nvidia\", \"resnet\", 8].iloc[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "figured-gothic",
   "metadata": {},
   "outputs": [],
   "source": [
    "output=[\n",
    "    [\"resnet\", 8],\n",
    "    [\"resnet\", 16],\n",
    "    [\"resnet\", 768],\n",
    "    [\"resnet\", 1536],\n",
    "    [\"ssd\", 8],\n",
    "    [\"ssd\", 16],\n",
    "    [\"transformer\", 8],\n",
    "    [\"transformer\", 16],\n",
    "    [\"transformer\", 80],\n",
    "    [\"transformer\", 160],\n",
    "    [\"bert\", 8],\n",
    "    [\"bert\", 16],\n",
    "    [\"bert\", 256],\n",
    "    [\"gnmt\", 8],\n",
    "    [\"gnmt\", 16],\n",
    "    [\"gnmt\", 256]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "regular-english",
   "metadata": {},
   "outputs": [],
   "source": [
    "def format_output(x):\n",
    "    return x[0]+ \" n: \" + str(x[1])\n",
    "labels=[ format_output(x) for x in output ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "reserved-departure",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_field(k, f):\n",
    "    try:\n",
    "        return data.loc[k[0], k[1], k[2]].iloc[0][f]\n",
    "    except KeyError:\n",
    "        return np.nan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "executive-vampire",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-10-b5254fd93e5f>:3: PerformanceWarning: indexing past lexsort depth may impact performance.\n",
      "  return data.loc[k[0], k[1], k[2]].iloc[0][f]\n"
     ]
    }
   ],
   "source": [
    "keys_jsc=[  [\"jsc\"] + x   for x in output]\n",
    "keys_nv=[  [\"nvidia\"] + x   for x in output]\n",
    "data_jsc=[ get_field(k, \"Throughput\") for k in keys_jsc ]\n",
    "data_nv=[ get_field(k, \"Throughput\") for k in keys_nv ]\n",
    "data_nv_ideal=[ k[2]*get_field([ k[0], k[1], 8 ], \"Throughput\")/8 for k in keys_nv ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6075fd26",
   "metadata": {},
   "outputs": [],
   "source": [
    "eff_jsc=np.array(data_jsc)/np.array(data_nv_ideal)\n",
    "eff_nv=np.array(data_nv)/np.array(data_nv_ideal)\n",
    "label_jsc=[ \"{:2.0f}%\".format(x*100) for x in eff_jsc ]\n",
    "label_nv=[ \"{:2.0f}%\".format(x*100) for x in eff_nv ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "documented-trade",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig=plt.figure(figsize=(18,4))\n",
    "x = np.arange(len(output))\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(18,4), facecolor=\"w\")\n",
    "rects1 = ax.bar(x - width/2, data_jsc, width, label='JSC', color=\"#023d6b\")\n",
    "rects2 = ax.bar(x + width/2, data_nv, width, label='NVIDIA', color=\"#76b900\")\n",
    "rects3 = ax.bar(x + width/2, data_nv_ideal, width, label='NV ideal', edgecolor=[0.4,0.4,0.4], lw=2,facecolor=[1,1,1,0])\n",
    "ax.bar_label(rects1,labels=label_jsc, label_type='center', color=\"w\")\n",
    "ax.bar_label(rects2,labels=label_nv, label_type='center', color=\"w\")\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Throughput', size=18)\n",
    "ax.semilogy()\n",
    "plt.xticks(x, rotation=20, size=14)\n",
    "\n",
    "specific_shift={\"resnet\": +0.3, \"ssd\": +0.2, \"transformer\": +0.6, \"bert\": +0.2, \"gnmt\": +0.2}\n",
    "xtickpositions=[ i-specific_shift[k[1]] for i,k in enumerate(keys_jsc) ]\n",
    "ax.set_xticks(xtickpositions)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "ax.tick_params(axis=\"x\", length=0)\n",
    "#plt.margins(tight=True)\n",
    "plt.subplots_adjust(left=0.04, right=0.995, top=0.9, bottom=0.22)\n",
    "\n",
    "\n",
    "plt.savefig(\"benchmark.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "parliamentary-syndicate",
   "metadata": {},
   "outputs": [],
   "source": [
    "#PIL.Image.open(\"benchmark.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "coupled-stranger",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

